Proofs of some OEIS conjectures on Wythoff sums, Fibonacci and Lucas words

We prove several conjectures from the On-Line Encyclopedia of Integer Sequences about the lower and upper Wythoff sequences and the Fibonacci word. Among them are two of Kimberling's three conjectures on the number of ways to write $n=\lfloor h\varphi\rfloor+\lfloor k\varphi^2\rfloor$ with $h,k\ge1$ (A259598): exactly one way if and only if $n+1=2F$ for a Fibonacci number $F\ge2$, and exactly two ways if and only if $n+1\ge7$ is a Lucas number. The third conjecture, that no way exists if and only if $n+1$ is a Fibonacci number, was proved earlier by Kawsumarng et al. We also observe that Kimberling's conjecture on the gaps of the sums of two distinct terms of A003622 and of their complement (A333308, A333309) follows, after a shift by $2$, from earlier Walnut results of Shallit and of Bosma et al. on A260317, and we re-verify it. Next, we prove Kimberling's five 2025 conjectures on the gaps between positions where the Fibonacci word and the "Lucas word" take prescribed values (A383423-A383427). Finally, we prove a conjecture of Mathar on A285383, and we point out that a conjecture of Schmidt on A003250 follows from theorems of Carlitz, Scoville and Vaughan (1973); we also confirm it with Walnut. Most proofs are decision procedures run in the free prover Walnut, and we supply the complete command file.

==> anc/walnut_proofs.txt <==
# Walnut commands (run with Walnut 8.0-alpha, commit 49a16a3 of https://github.com/Walnut-Theorem-Prover/Walnut, Sept 2026; Walnut 7.1, tag v7.1.0, gives the same results) proving the results in
# "Proofs of some OEIS conjectures on Wythoff sums, Fibonacci and Lucas words" (A. Ashburn)
# Run from the Walnut home directory (the one containing "Automata Library/"), with this file placed there:
#   java -jar target/Walnut-all.jar < walnut_proofs.txt
#   (with Walnut 7.1 the jar file is build/libs/Walnut-all.jar instead)
# Every "eval" below except those named *_false returns TRUE.
# Note: Walnut orders the arguments of a "def" alphabetically by variable name.

# ---------- common definitions (Fibonacci / Zeckendorf numeration) ----------
reg shift msd_fib msd_fib "([0,0]|([0,1][1,1]*[1,0]))*";
def phin "?msd_fib (n=0 & x=0) | (n>=1 & Ey $shift(n-1,y) & x=y+1)";
def phi2n "?msd_fib Ey $phin(n,y) & x=y+n";
reg isfib msd_fib "0*10*";
reg islucas msd_fib "0*1010*";
eval phin_check "?msd_fib $phin(1,1) & $phin(2,3) & $phin(3,4) & $phin(4,6) & $phin(5,8) & $phin(10,16) & $phin(20,32) & $phin(100,161)";
eval phin_function "?msd_fib (An Ex $phin(n,x)) & (An,x,y ($phin(n,x) & $phin(n,y)) => x=y)";

# ---------- A259598: representations n = u(h) + v(k) ----------
def rep "?msd_fib h>=1 & k>=1 & Ex,y $phin(h,x) & $phi2n(k,y) & n=x+y";
def none "?msd_fib ~(Eh,k $rep(h,k,n))";
def one "?msd_fib Eh,k $rep(h,k,n) & (Ai,j $rep(i,j,n) => (i=h & j=k))";
def two "?msd_fib Eh,k,i,j $rep(h,k,n) & $rep(i,j,n) & (h!=i | k!=j) & (Ap,q $rep(p,q,n) => ((p=h & q=k) | (p=i & q=j)))";
eval a259598_c1 "?msd_fib An (n>=1) => ($none(n) <=> ($isfib(n+1) & n+1>=2))";
eval a259598_c2 "?msd_fib An (n>=1) => ($one(n) <=> (Ef $isfib(f) & f>=2 & n+1=2*f))";
eval a259598_c3 "?msd_fib An (n>=1) => ($two(n) <=> ($islucas(n+1) & n+1>=7))";

# ---------- A333308 / A333309: sums of two distinct terms of A003622 ----------
def inA "?msd_fib En n>=1 & $phi2n(n,x+1)";
def inS "?msd_fib Ei,j i<j & $inA(i) & $inA(j) & x=i+j";
def inC "?msd_fib x>=1 & ~$inS(x)";
def nextS "?msd_fib x<y & $inS(x) & $inS(y) & (Az (x<z & z<y) => ~$inS(z))";
def nextC "?msd_fib x<y & $inC(x) & $inC(y) & (Az (x<z & z<y) => ~$inC(z))";
eval a333308_gaps "?msd_fib (Ax,y $nextS(x,y) => (y=x+1 | y=x+2 | y=x+3)) & (Ex,y $nextS(x,y) & y=x+1) & (Ex,y $nextS(x,y) & y=x+2) & (Ex,y $nextS(x,y) & y=x+3)";
eval a333309_gaps "?msd_fib (Ax,y $nextC(x,y) => (y=x+1 | y=x+2 | y=x+3 | y=x+5)) & (Ex,y $nextC(x,y) & y=x+1) & (Ex,y $nextC(x,y) & y=x+2) & (Ex,y $nextC(x,y) & y=x+3) & (Ex,y $nextC(x,y) & y=x+5)";
eval a333308_gaps_false "?msd_fib Ax,y $nextS(x,y) => (y=x+1 | y=x+2)";

# ---------- A003250 (independent check; the statement already follows from Carlitz-Scoville-Vaughan 1973) ----------
def cc "?msd_fib Ey $phin(n,y) & x=2*n+y";
def in3234 "?msd_fib k>=1 & Eu,v,w,z $phi2n(k,u) & $cc(u,v) & $cc(k,w) & $phi2n(w,z) & v+1=z";
eval a003250 "?msd_fib Ak $in3234(k) => (Em,x,y $cc(k,x) & $phi2n(m,x) & $phin(k,y) & m+1+y=3*k)";

# ---------- A383423-A383427: Fibonacci word F versus the Lucas word ----------
def cnt "?msd_fib (c=0 & i<2) | (c>=1 & Ex,y $phi2n(c,x) & $phi2n(c+1,y) & x<=i & i<y)";
def lpos "?msd_fib Ec $cnt(c,i) & m=i+c";
def lw1 "?msd_fib Ei,q $lpos(i,q) & F[i]=@1 & (m=q | m=q+1)";
def lw0 "?msd_fib Ei $lpos(i,m) & F[i]=@0";
eval lucasword_wellformed "?msd_fib Am ($lw0(m) | $lw1(m)) & ~($lw0(m) & $lw1(m))";
eval lucasword_prefix "?msd_fib $lw0(0) & $lw1(1) & $lw1(2) & $lw0(3) & $lw0(4) & $lw1(5) & $lw1(6) & $lw0(7) & $lw1(8) & $lw1(9) & $lw0(10) & $lw0(11) & $lw1(12) & $lw1(13) & $lw0(14) & $lw0(15) & $lw1(16) & $lw1(17) & $lw0(18) & $lw1(19)";
def s00 "?msd_fib F[k]=@0 & $lw0(k)";
def s11 "?msd_fib F[k]=@1 & $lw1(k)";
def s01 "?msd_fib F[k]=@0 & $lw1(k)";
def s10 "?msd_fib F[k]=@1 & $lw0(k)";
def seq "?msd_fib $s00(k) | $s11(k)";
def n00 "?msd_fib j<k & $s00(j) & $s00(k) & (Az (j<z & z<k) => ~$s00(z))";
def n11 "?msd_fib j<k & $s11(j) & $s11(k) & (Az (j<z & z<k) => ~$s11(z))";
def n01 "?msd_fib j<k & $s01(j) & $s01(k) & (Az (j<z & z<k) => ~$s01(z))";
def n10 "?msd_fib j<k & $s10(j) & $s10(k) & (Az (j<z & z<k) => ~$s10(z))";
def neq "?msd_fib j<k & $seq(j) & $seq(k) & (Az (j<z & z<k) => ~$seq(z))";
eval a383423 "?msd_fib (Aj,k $n00(j,k) => (k=j+1|k=j+3|k=j+4|k=j+5|k=j+7)) & (Ej,k $n00(j,k)&k=j+1) & (Ej,k $n00(j,k)&k=j+3) & (Ej,k $n00(j,k)&k=j+4) & (Ej,k $n00(j,k)&k=j+5) & (Ej,k $n00(j,k)&k=j+7)";
eval a383424 "?msd_fib (Aj,k $n11(j,k) => (k=j+2|k=j+3|k=j+5|k=j+7|k=j+8)) & (Ej,k $n11(j,k)&k=j+2) & (Ej,k $n11(j,k)&k=j+3) & (Ej,k $n11(j,k)&k=j+5) & (Ej,k $n11(j,k)&k=j+7) & (Ej,k $n11(j,k)&k=j+8)";
eval a383425 "?msd_fib (Aj,k $n01(j,k) => (k=j+1|k=j+2|k=j+3|k=j+4|k=j+5)) & (Ej,k $n01(j,k)&k=j+1) & (Ej,k $n01(j,k)&k=j+2) & (Ej,k $n01(j,k)&k=j+3) & (Ej,k $n01(j,k)&k=j+4) & (Ej,k $n01(j,k)&k=j+5)";
eval a383426 "?msd_fib (Aj,k $n10(j,k) => (k=j+3|k=j+7|k=j+8|k=j+10)) & (Ej,k $n10(j,k)&k=j+3) & (Ej,k $n10(j,k)&k=j+7) & (Ej,k $n10(j,k)&k=j+8) & (Ej,k $n10(j,k)&k=j+10)";
eval a383427 "?msd_fib (Aj,k $neq(j,k) => (k=j+1|k=j+2|k=j+3|k=j+5|k=j+6)) & (Ej,k $neq(j,k)&k=j+1) & (Ej,k $neq(j,k)&k=j+2) & (Ej,k $neq(j,k)&k=j+3) & (Ej,k $neq(j,k)&k=j+5) & (Ej,k $neq(j,k)&k=j+6)";
eval a383423_false "?msd_fib Aj,k $n00(j,k) => (k=j+1|k=j+3|k=j+4|k=j+5)";
exit;

